Exclusive semileptonic $B_s\to K \ell \nu$ decays on the lattice

Semileptonic $B_s \to K \ell \nu$ decays provide an alternative $b$-decay channel to determine the CKM matrix element $|V_{ub}|$, and to obtain a $R$-ratio to investigate lepton-flavor-universality violations. Results for the CKM matrix element may also shed light on the discrepancies seen between analyses of inclusive or exclusive decays. We calculate the decay form factors using lattice QCD with domain-wall light quarks and a relativistic $b$-quark. We analyze data at three lattice spacings with unitary pion masses down to $268\,\mathrm{MeV}$. Our numerical results are interpolated/extrapolated to physical quark masses and to the continuum to obtain the vector and scalar form factors $f_+(q^2)$ and $f_0(q^2)$ with full error budgets at $q^2$ values spanning the range accessible in our simulations. We provide a possible explanation of tensions found between results for the form factor from different lattice collaborations. Model- and truncation-independent $z$-parameterization fits following a recently proposed Bayesian-inference approach extend our results to the entire allowed kinematic range. Our results can be combined with experimental measurements of $B_s \to D_s$ and $B_s\to K$ semileptonic decays to determine $|V_{ub}|=3.8(6)\times 10^{-3}$. The error is currently dominated by experiment. We compute differential branching fractions and two types of $R$ ratios, the one commonly used as well as a variant better suited to test lepton-flavor universality.

==> anc/README_data <==

Supplementary data for the paper
"Exclusive semileptonic B_s -> K ell nu decays on the lattice" 
by
J.M. Flynn, R.C. Hill, A. Jüttner, A. Soni, J.T. Tsang and O. Witzel

The data is stored in hdf5 file and contains central values, errors and
correlation matrices for:
- BstoK form factors at reference q^2 value (Tab. VII and VIII in the paper)
- BGL coefficients for the (Kp,K0) Bayesian-inference fit (Tab. X)

The Python script read_BstoK_RBCUKQCD23.py shows how the data can be
read from the data file. 


==> anc/read_BstoK_RBCUKQCD23.py <==
import numpy as np
import h5py


data = h5py.File('data/BstoK_paper_data.h5','r')
print(" Basic IO for RBG/UKQCD Bs->K form factor data ")
print(" ============================================= ")
print(" Form factor results at reference q^2 values")
print(" (see Tab. VII and VIII)")
print(" ============================================= ")
print(' channel	:',' '.join(['      %s'%ii for ii in ['+','+','0','0','0']]))
print(' qsq	:',' '.join(['%.4f'%ii for ii in data.get('RBCUKQCD23_lat')['ref_ff']['qsqp'][()]]),' '.join(['%.4f'%ii for ii in data.get('RBCUKQCD23_lat')['ref_ff']['qsq0'][()]]))
print(' f 	:',' '.join([' %.4f'%ii for ii in data.get('RBCUKQCD23_lat')['ref_ff']['ff'][()]]))
print(' dfstat 	:',' '.join([' %.4f'%ii for ii in data.get('RBCUKQCD23_lat')['ref_ff']['d_stat'][()]]))
print(' dfsyst 	:',' '.join([' %.4f'%ii for ii in data.get('RBCUKQCD23_lat')['ref_ff']['d_syst'][()]]))
print(' dfflat 	:',' '.join([' %.4f'%ii for ii in data.get('RBCUKQCD23_lat')['ref_ff']['d_flat'][()]]))
print(' correlation matrix -- stat:')
for line in data.get('RBCUKQCD23_lat')['ref_ff']['corr_stat'][()]: 
  print(' ',' '.join(['%.4f'%ii for ii in line]))
print(' correlation matrix -- syst:')
for line in data.get('RBCUKQCD23_lat')['ref_ff']['corr_syst'][()]: 
  print(' ',' '.join(['%.4f'%ii for ii in line]))
print(' correlation matrix -- flat:')
for line in data.get('RBCUKQCD23_lat')['ref_ff']['corr_flat'][()]: 
  print(' ',' '.join(['%.4f'%ii for ii in line]))

print(" ============================================= ")
print(" BFF BGL fit results ")
print(" (see Tab. X)")
print(" ============================================= ")
print(' channel :',' '.join(['       %s'%ii  for ii in ['+']*5+['0']*5]))
print(' a 	:',' '.join([' %+.4f'%ii for ii in data.get('RBCUKQCD23_lat')['BFF_BGL_5_5']['a'][()]]))
print(' da 	:',' '.join([' % .4f'%ii for ii in data.get('RBCUKQCD23_lat')['BFF_BGL_5_5']['da'][()]]))
print(' correlation matrix:')
for line in data.get('RBCUKQCD23_lat')['BFF_BGL_5_5']['corr_a'][()]: 
  print(' ',' '.join(['%+.4f'%ii for ii in line]))

